Testing Agentic Service Systems: An Agentic Living Lab Methodology Across the Physical-Digital Continuum

Task success is insufficient for testing agents that act for principals, change persistent business state, and affect physical processes: a useful result may be unauthorized, leave obligations unresolved, or depend on the execution substrate. We propose an Agentic Living Lab methodology organized around three questions: what is the test unit, who and what participate, and under what reality is the test executed? The unit is a service episode containing delegated roles, obligations, world state, and evidence. The method separates agents under test from environment actors and distinguishes real humans, human traces, rule surrogates, and agent-based proxies. Realization Profiles, capability-declared Reality Substrate bindings, Grounding Profiles, and Semantic Delta disclosures make changes across software, enterprise systems, simulation, and physical settings explicit. A four-plane reference architecture separates experiment control, participants, world realization, and evidence evaluation, with cross-cutting authority and governance controls. Runtime semantics distinguish intent, normative admission, and factual reconciliation. Real stakeholder grounding, participant calibration or validation, and governed feedback are required for the Living Lab claim, but not synchronous human participation in every run. Released JSON Schemas, deterministic fixtures, and a limited reference runner make selected rules machine-checkable; they are not a complete platform or empirical validation. Constructed travel and industrial designs illustrate authorization and fulfillment failures, proxy sensitivity, and substrate changes. Agent quality, proxy validity, and cross-substrate effect stability remain empirical questions.

==> anc/README.md <==
# Ancillary artifacts

Version 1.44 fixes priority ordering, unsupported-input handling, decision-specific schema constraints, and evidence linkage. It does not add an empirical experiment or a full platform implementation.

Install requirements.txt, then run from this directory:

    python -m pytest tests -q
    python tools/reference_conformance_runner.py --all --json

Scope: seven deterministic fixtures (C1/C2a/C2b/C4/C5/C6/C8) and constructed travel Trace B. Admission branches are limited to stale-grant rejection, reauthorization escalation, and waitable evidence. Unsupported admission inputs and successful-closure cases raise NotImplementedError. C6 assumes prior admission; it does not evaluate the original authorization. PASS means that implemented projections match the declared fixture oracles, not that a complete system is conformant.

The expected.forbidden_side_effects and expected.required_evidence annotations are declarative obligations for a future integrated harness. They are returned under unevaluated_annotations and are not counted as verified checks. The runner dispatches nothing, observes no live world, and cannot certify absence of real side effects.

Evidence uses supplied action-intent identities and relationship references. References of the form fixture:C8#/input resolve to the input JSON Pointer in the unique fixture with that case_id. Missing identities are explicitly synthetic fixture-* values; fixed wall time, T+0, and sequence 0 are fixture constants, not measurements. C8 puts revocation at logical step 0 and follow-up denial at step 1 at the event's declared effective time, links causation to its event_id, and retains its evidence references. None of these constructed records establishes real human participation or validates a proxy.

Regression tests cover priority collisions, unsupported inputs, nonempty HOLD/ESCALATE controls, evidence identity/causation, resolvable fixture references, and disclosure of unevaluated annotations. No full guard resolver, live adapter enforcement, security validation, or empirical agent-quality test is supplied.


==> anc/examples/evidence-record-deny.example.json <==
{
  "event_id": "evt-00987",
  "episode_id": "trip-e17",
  "step": 42,
  "time": {
    "run_seq": 42,
    "domain_time": "T+00:31:12",
    "substrate_time": null,
    "wall_time": "2026-09-08T13:31:12+08:00",
    "source": "world-kernel"
  },
  "actor": {
    "principal": "traveler-p1",
    "role": "travel-agent-role",
    "carrier": "recovery-agent/v3.0"
  },
  "observation_ref": "obs-0042",
  "action_intent_ref": "intent-0042",
  "admission": {
    "decision": "DENY",
    "reason_code": "BUDGET_EXCEEDED",
    "next_action": "REQUEST_REAUTHORIZATION",
    "applied_versions": {
      "delegation": "traveler-d1/v4",
      "policy": "travel-policy/1.8"
    },
    "reservations": [],
    "wake_condition": null,
    "deadline": null,
    "on_expiry": null,
    "escalation_target": null
  },
  "relationship_refs": [
    "travel-r1",
    "airline-r7"
  ],
  "world_before_hash": "sha256:...",
  "world_after_hash": "sha256:...",
  "action_state": "REJECTED_BEFORE_DISPATCH",
  "fact_subject": "admission_rejection",
  "fact_status": "Accepted",
  "domain_event": "ChangeFlightRejected",
  "causation": "FlightCancelled/evt-00970",
  "evidence_refs": [
    "fare-quote-q89",
    "budget-ledger-b17"
  ],
  "reconciliation_policy_ref": null
}


==> anc/examples/participant-event-revoke.example.json <==
{
  "event_id": "human-revoke-001",
  "episode_id": "travel-e8",
  "event_type": "REVOKE",
  "principal_id": "traveler-p1",
  "role_id": "traveler-principal",
  "carrier_id": "real-human:p1",
  "target_ref": "traveler-d1/v4",
  "effective_at": "T+10",
  "decision_payload": {
    "reason": "budget_change"
  },
  "evidence_refs": [
    "signed-human-decision:rev-001"
  ]
}

==> anc/examples/participant-profile.example.json <==
{
  "system_under_test": {
    "sut_id": "travel-recovery-sut/v3",
    "agents_under_test": [
      "recovery-agent-a1",
      "contract-check-agent-a2"
    ],
    "internal_interaction_policy": {
      "internal_protocols": [
        "A2A/1.0"
      ],
      "diagnostic_capture": true,
      "scored_as_environment_input": false
    }
  },
  "environment_actors": [
    {
      "actor_id": "airline-agent-a",
      "role_id": "airline-provider",
      "realization": "ENVIRONMENT_AGENT",
      "artifact_ref": "airline-env-agent/1.1"
    },
    {
      "actor_id": "hotel-service-h",
      "role_id": "hotel-provider",
      "realization": "CONVENTIONAL_SERVICE",
      "artifact_ref": "hotel-sandbox/2.0"
    }
  ],
  "human_roles": [
    {
      "role_id": "traveler-principal",
      "principal_id": "traveler-p1",
      "realization": "AGENT_PROXY",
      "carrier_ref": "traveler-proxy-07",
      "generator_ref": "human-proxy-generator/1.0",
      "calibration_ref": "travel-user-calibration/2026-08",
      "decision_rights": [
        "DELEGATE",
        "APPROVE",
        "REVOKE",
        "AMEND_PREFERENCES"
      ],
      "is_test_subject": false,
      "calibration_asset": {
        "asset_ref": "travel-user-calibration/2026-08",
        "content_hash": "sha256:calibration-placeholder",
        "population_sampling": "de-identified volunteer travel-preference sample; sampling frame declared in study metadata",
        "behavioral_dimensions": [
          "budget_tolerance",
          "approval_threshold",
          "disruption_preference"
        ],
        "calibration_procedure": "fit proxy policy prompts/rules to declared decision distributions; no raw dialogue is embedded in the profile",
        "consent_use_scope": "research calibration and aggregate reporting only",
        "access_policy": "private-restricted; aggregate statistics public",
        "release_status": "PRIVATE_RESTRICTED",
        "privacy_constraints": "raw conversations not released; external-validity claim bounded to private calibration context"
      }
    },
    {
      "role_id": "study-adjudicator",
      "principal_id": "study-team",
      "realization": "REAL_HUMAN",
      "carrier_ref": null,
      "generator_ref": null,
      "calibration_ref": null,
      "decision_rights": [
        "REVIEW",
        "DISPUTE",
        "ACCEPT_CLOSURE"
      ],
      "is_test_subject": false,
      "calibration_asset": null
    }
  ],
  "real_human_bridge": {
    "channel": "web-review-console",
    "consent_record_ref": "consent/travel-study-01/v2",
    "identity_policy": "oidc+pseudonymous-study-id"
  }
}

==> anc/examples/run-manifest.example.json <==
{
  "run_id": "travel-study-01/run-0042",
  "study_id": "travel-study-01",
  "lab_release": "1.0.0",
  "world": {
    "domain_package": "travel-domain/0.3.1",
    "world_snapshot": "ws-20260908-17",
    "scenario": "disruption-s03/1.2",
    "seed": 428137
  },
  "participant_profile": {
    "system_under_test": {
      "sut_id": "travel-recovery-sut/v3",
      "agents_under_test": [
        "recovery-agent-a1",
        "contract-check-agent-a2"
      ],
      "internal_interaction_policy": {
        "internal_protocols": [
          "A2A/1.0"
        ],
        "diagnostic_capture": true,
        "scored_as_environment_input": false
      }
    },
    "environment_actors": [
      {
        "actor_id": "airline-agent-a",
        "role_id": "airline-provider",
        "realization": "ENVIRONMENT_AGENT",
        "artifact_ref": "airline-env-agent/1.1"
      },
      {
        "actor_id": "hotel-service-h",
        "role_id": "hotel-provider",
        "realization": "CONVENTIONAL_SERVICE",
        "artifact_ref": "hotel-sandbox/2.0"
      }
    ],
    "human_roles": [
      {
        "role_id": "traveler-principal",
        "principal_id": "traveler-p1",
        "realization": "AGENT_PROXY",
        "carrier_ref": "traveler-proxy-07",
        "generator_ref": "human-proxy-generator/1.0",
        "calibration_ref": "travel-user-calibration/2026-08",
        "decision_rights": [
          "DELEGATE",
          "APPROVE",
          "REVOKE",
          "AMEND_PREFERENCES"
        ],
        "is_test_subject": false,
        "calibration_asset": {
          "asset_ref": "travel-user-calibration/2026-08",
          "content_hash": "sha256:calibration-placeholder",
          "population_sampling": "de-identified volunteer travel-preference sample; sampling frame declared in study metadata",
          "behavioral_dimensions": [
            "budget_tolerance",
            "approval_threshold",
            "disruption_preference"
          ],
          "calibration_procedure": "fit proxy policy prompts/rules to declared decision distributions; no raw dialogue is embedded in the profile",
          "consent_use_scope": "research calibration and aggregate reporting only",
          "access_policy": "private-restricted; aggregate statistics public",
          "release_status": "PRIVATE_RESTRICTED",
          "privacy_constraints": "raw conversations not released; external-validity claim bounded to private calibration context"
        }
      },
      {
        "role_id": "study-adjudicator",
        "principal_id": "study-team",
        "realization": "REAL_HUMAN",
        "carrier_ref": null,
        "generator_ref": null,
        "calibration_ref": null,
        "decision_rights": [
          "REVIEW",
          "DISPUTE",
          "ACCEPT_CLOSURE"
        ],
        "is_test_subject": false,
        "calibration_asset": null
      }
    ],
    "real_human_bridge": {
      "channel": "web-review-console",
      "consent_record_ref": "consent/travel-study-01/v2",
      "identity_policy": "oidc+pseudonymous-study-id"
    }
  },
  "relationships": {
    "delegation": "traveler-d1/v4",
    "collaboration_contracts": [
      "airline-k7/v2",
      "hotel-k3/v5"
    ]
  },
  "policies": {
    "admission": "travel-policy/1.8",
    "evidence": "evidence-policy/1.2"
  },
  "concurrency": {
    "world_version_policy": "optimistic-recheck",
    "reservation_semantics": "atomic-local-ledger",
    "remote_idempotency": "required",
    "unknown_remote_effect": "reconcile-before-retry"
  },
  "time_model": {
    "authoritative_order": "run_sequence",
    "domain_time": "logical",
    "wall_time": "recorded-not-causal-order"
  },
  "realization_profile": {
    "traveler": "agent-based-human-proxy",
    "airline": "digital-service",
    "hotel": "digital-service",
    "payment": "sandbox",
    "world_kernel": "software"
  },
  "reality_bindings": [
    {
      "binding_id": "rb-world-kernel",
      "binding_version": "1.0",
      "object_id": "world_kernel",
      "substrate_type": "SOFTWARE_WORLD",
      "adapter": {
        "adapter_id": "reference-world-adapter",
        "adapter_version": "1.0"
      },
      "capabilities": {
        "observe": true,
        "act": true,
        "synchronize": true,
        "logical_time_advance": true,
        "snapshot": true,
        "reset": true,
        "fork": true,
        "compensate": true,
        "constraints": {
          "effect_receipt_semantics": "dispatch receipt is not an accepted fact"
        }
      },
      "artifact_or_endpoint": "world-kernel/1.0",
      "io_binding_ref": "travel-world-bindings/1.0",
      "time_binding": "domain-logical",
      "authority_policy": "travel-policy/1.8",
      "reconciliation_policy": "travel-reconcile/1.0",
      "safety_policy": null,
      "semantic_delta_ref": null
    },
    {
      "binding_id": "rb-airline-service",
      "binding_version": "1.0",
      "object_id": "airline",
      "substrate_type": "DIGITAL_SERVICE",
      "adapter": {
        "adapter_id": "airline-sandbox-adapter",
        "adapter_version": "1.1"
      },
      "capabilities": {
        "observe": true,
        "act": true,
        "synchronize": false,
        "logical_time_advance": false,
        "snapshot": false,
        "reset": false,
        "fork": false,
        "compensate": true,
        "constraints": {
          "unknown_remote_effect": "reconcile-before-retry"
        }
      },
      "artifact_or_endpoint": "airline-sandbox/1.1",
      "io_binding_ref": "airline-api-binding/1.1",
      "time_binding": "provider-time-observed",
      "authority_policy": "travel-policy/1.8",
      "reconciliation_policy": "travel-reconcile/1.0",
      "safety_policy": null,
      "semantic_delta_ref": null
    },
    {
      "binding_id": "rb-hotel-service",
      "binding_version": "1.0",
      "object_id": "hotel",
      "substrate_type": "DIGITAL_SERVICE",
      "adapter": {
        "adapter_id": "hotel-sandbox-adapter",
        "adapter_version": "2.0"
      },
      "capabilities": {
        "observe": true,
        "act": true,
        "synchronize": false,
        "logical_time_advance": false,
        "snapshot": false,
        "reset": false,
        "fork": false,
        "compensate": true,
        "constraints": {
          "unknown_remote_effect": "reconcile-before-retry"
        }
      },
      "artifact_or_endpoint": "hotel-sandbox/2.0",
      "io_binding_ref": "hotel-api-binding/2.0",
      "time_binding": "provider-time-observed",
      "authority_policy": "travel-policy/1.8",
      "reconciliation_policy": "travel-reconcile/1.0",
      "safety_policy": null,
      "semantic_delta_ref": null
    },
    {
      "binding_id": "rb-payment-sandbox",
      "binding_version": "1.0",
      "object_id": "payment",
      "substrate_type": "DIGITAL_SERVICE",
      "adapter": {
        "adapter_id": "payment-sandbox-adapter",
        "adapter_version": "1.0"
      },
      "capabilities": {
        "observe": true,
        "act": true,
        "synchronize": false,
        "logical_time_advance": false,
        "snapshot": true,
        "reset": true,
        "fork": false,
        "compensate": true,
        "constraints": {
          "reservation_semantics": "atomic-local-ledger"
        }
      },
      "artifact_or_endpoint": "payment-sandbox/1.0",
      "io_binding_ref": "payment-api-binding/1.0",
      "time_binding": "domain-logical",
      "authority_policy": "travel-policy/1.8",
      "reconciliation_policy": "travel-reconcile/1.0",
      "safety_policy": null,
      "semantic_delta_ref": null
    }
  ],
  "grounding_profile": {
    "stakeholder": "agent-proxy-calibrated-plus-real-human-review",
    "data": "de-identified-historical",
    "process": "production-policy-derived",
    "parameter": "historically-calibrated",
    "outcome": "simulated"
  },
  "semantic_delta": "none-within-this-run",
  "hold_escalation_policy": {
    "default_hold_deadline": "PT5M",
    "on_expiry": "ESCALATE",
    "default_escalation_target": "traveler-p1"
  },
  "experiment": {
    "comparator": "recovery-agent/v1.0",
    "evaluator": "travel-episode-eval/0.9",
    "hidden_config_hash": "sha256:...",
    "timeout": "PT30M"
  },
  "retention": {
    "raw_trace": "30d",
    "evidence_bundle": "retained-by-study-policy"
  },
  "reconciliation_policy": {
    "policy_id": "travel-reconcile",
    "version": "1.0",
    "source_classes": [
      {
        "class": "world-kernel",
        "precedence": 0
      },
      {
        "class": "provider-confirmation",
        "precedence": 1
      },
      {
        "class": "user-report",
        "precedence": 2
      }
    ],
    "conflict_rule": "CONTEST_ON_CONFLICT",
    "timeout": "PT5M",
    "review_authority": "study-adjudicator-role",
    "acceptance_rule": "accept single highest-precedence unchallenged source; contest unresolved conflict"
  },
  "sut_artifacts": [
    {
      "actor_id": "recovery-agent-a1",
      "artifact": "recovery-agent/v3.0",
      "artifact_type": "AGENT",
      "model": "model-id-and-version",
      "prompt_hash": "sha256:...",
      "memory_snapshot": "mem-0091",
      "tool_profile": "travel-tools/2.1"
    },
    {
      "actor_id": "contract-check-agent-a2",
      "artifact": "contract-check-agent/v1.0",
      "artifact_type": "AGENT",
      "model": "model-id-and-version",
      "prompt_hash": "sha256:contract-check",
      "memory_snapshot": null,
      "tool_profile": "contract-tools/1.0"
    }
  ]
}


==> anc/examples/travel-trace-b-evaluation.json <==
{
  "episode_id": "travel-paired-trace-B",
  "service_fulfillment": "NOT_FULFILLED",
  "reasons": [
    "REQUIRED_APPROVAL_MISSING",
    "MANDATORY_EVIDENCE_UNVERIFIED",
    "RESIDUAL_OBLIGATION_OPEN",
    "AUTHORIZED_CLOSURE_REVIEW_MISSING"
  ],
  "claimed_closure_valid": false
}


==> anc/examples/travel-trace-b-illegal-closure.json <==
{
  "episode_id": "travel-paired-trace-B",
  "run_status": "Complete",
  "task_result": "GoalAchieved",
  "final_outcome": {
    "itinerary": "same-as-trace-A",
    "total_price": "same-as-trace-A"
  },
  "authority": {
    "nonrefundable_purchase_requires_approval": true,
    "purchase_approval": "Missing"
  },
  "mandatory_evidence": {
    "accessibility_confirmation": "Unverified",
    "closure_review": "Missing"
  },
  "residual_obligations": [
    "pending_old_hold"
  ],
  "claimed_closure": "Fulfilled"
}


==> anc/fixtures/C1_stale_grant/case.json <==
{
  "case_id": "C1",
  "title": "stale/revoked delegation must deny consequential action",
  "case_type": "admission",
  "input": {
    "world_state": {
      "version": 184
    },
    "delegation": {
      "id": "traveler-d1/v4",
      "status": "Revoked"
    },
    "action_intent": {
      "operation": "change_flight",
      "expected_world_version": 184
    }
  },
  "expected": {
    "admission_decision": "DENY",
    "action_state": "REJECTED_BEFORE_DISPATCH",
    "fact_status": "Accepted",
    "world_effect": "state_unchanged",
    "forbidden_side_effects": [
      "dispatch",
      "world_mutation",
      "resource_reservation"
    ],
    "required_evidence": [
      "admission_decision",
      "delegation_version",
      "denial_reason",
      "action_intent"
    ]
  }
}


==> anc/fixtures/C1_stale_grant/expected.json <==
{
  "admission_decision": "DENY",
  "action_state": "REJECTED_BEFORE_DISPATCH",
  "fact_status": "Accepted",
  "world_effect": "state_unchanged",
  "forbidden_side_effects": [
    "dispatch",
    "world_mutation",
    "resource_reservation"
  ],
  "required_evidence": [
    "admission_decision",
    "delegation_version",
    "denial_reason",
    "action_intent"
  ]
}


==> anc/fixtures/C1_stale_grant/input.json <==
{
  "world_state": {
    "version": 184
  },
  "delegation": {
    "id": "traveler-d1/v4",
    "status": "Revoked"
  },
  "action_intent": {
    "operation": "change_flight",
    "expected_world_version": 184
  }
}


==> anc/fixtures/C2a_waitable_evidence/case.json <==
{
  "case_id": "C2a",
  "title": "waitable mandatory evidence produces HOLD",
  "case_type": "admission",
  "input": {
    "world_state": {
      "version": 210
    },
    "delegation": {
      "id": "traveler-d2/v1",
      "status": "Active"
    },
    "mandatory_evidence": {
      "item": "accessibility_confirmation",
      "status": "Unknown",
      "waitable": true
    },
    "hold_policy": {
      "wake_condition": "evidence_arrival",
      "deadline": "PT5M",
      "on_expiry": "ESCALATE"
    }
  },
  "expected": {
    "admission_decision": "HOLD",
    "action_state": "HELD_BEFORE_DISPATCH",
    "fact_status": null,
    "world_effect": "state_unchanged",
    "forbidden_side_effects": [
      "dispatch",
      "world_mutation"
    ],
    "required_evidence": [
      "hold_reason",
      "wake_condition",
      "deadline",
      "on_expiry"
    ]
  }
}


==> anc/fixtures/C2a_waitable_evidence/expected.json <==
{
  "admission_decision": "HOLD",
  "action_state": "HELD_BEFORE_DISPATCH",
  "fact_status": null,
  "world_effect": "state_unchanged",
  "forbidden_side_effects": [
    "dispatch",
    "world_mutation"
  ],
  "required_evidence": [
    "hold_reason",
    "wake_condition",
    "deadline",
    "on_expiry"
  ]
}


==> anc/fixtures/C2a_waitable_evidence/input.json <==
{
  "world_state": {
    "version": 210
  },
  "delegation": {
    "id": "traveler-d2/v1",
    "status": "Active"
  },
  "mandatory_evidence": {
    "item": "accessibility_confirmation",
    "status": "Unknown",
    "waitable": true
  },
  "hold_policy": {
    "wake_condition": "evidence_arrival",
    "deadline": "PT5M",
    "on_expiry": "ESCALATE"
  }
}


==> anc/fixtures/C2b_reauthorization/case.json <==
{
  "case_id": "C2b",
  "title": "insufficient grant with explicit route produces ESCALATE",
  "case_type": "admission",
  "input": {
    "world_state": {
      "version": 211
    },
    "delegation": {
      "id": "traveler-d3/v2",
      "status": "Active",
      "scope": "reversible_hold_only"
    },
    "action_intent": {
      "operation": "nonrefundable_purchase"
    },
    "escalation_policy": {
      "target": "traveler-p1",
      "allowed": true
    }
  },
  "expected": {
    "admission_decision": "ESCALATE",
    "action_state": "ESCALATED_BEFORE_DISPATCH",
    "fact_status": null,
    "world_effect": "state_unchanged",
    "forbidden_side_effects": [
      "dispatch",
      "world_mutation"
    ],
    "required_evidence": [
      "escalation_reason",
      "escalation_target",
      "delegation_version"
    ]
  }
}


==> anc/fixtures/C2b_reauthorization/expected.json <==
{
  "admission_decision": "ESCALATE",
  "action_state": "ESCALATED_BEFORE_DISPATCH",
  "fact_status": null,
  "world_effect": "state_unchanged",
  "forbidden_side_effects": [
    "dispatch",
    "world_mutation"
  ],
  "required_evidence": [
    "escalation_reason",
    "escalation_target",
    "delegation_version"
  ]
}


==> anc/fixtures/C2b_reauthorization/input.json <==
{
  "world_state": {
    "version": 211
  },
  "delegation": {
    "id": "traveler-d3/v2",
    "status": "Active",
    "scope": "reversible_hold_only"
  },
  "action_intent": {
    "operation": "nonrefundable_purchase"
  },
  "escalation_policy": {
    "target": "traveler-p1",
    "allowed": true
  }
}


==> anc/fixtures/C4_carrier_replacement/case.json <==
{
  "case_id": "C4",
  "title": "Carrier replacement does not transfer authority or erase incurred commitments",
  "case_type": "carrier_replacement",
  "input": {
    "old_binding": {
      "role_id": "travel-agent-role",
      "carrier_id": "recovery-agent-a1",
      "status": "Replaced"
    },
    "old_delegation": {
      "id": "traveler-d1/v4",
      "status": "Revoked",
      "scope": "purchase_within_budget",
      "bound_carrier_id": "recovery-agent-a1"
    },
    "successor": {
      "carrier_id": "recovery-agent-a2",
      "fresh_binding_present": false,
      "fresh_grant_present": false
    },
    "surviving_commitments": [
      {
        "id": "airline-k7/v2",
        "status": "Committed",
        "debtor": "airline",
        "creditor": "traveler"
      }
    ],
    "followup_action_intent": {
      "episode_id": "travel-e4",
      "principal_id": "traveler-p1",
      "role_id": "travel-agent-role",
      "carrier_id": "recovery-agent-a2",
      "operation": "nonrefundable_purchase",
      "parameters": {
        "offer": "flight-B"
      },
      "expected_world_version": 8,
      "delegation_version": "traveler-d1/v4",
      "relationship_refs": [
        "airline-k7/v2"
      ],
      "idempotency_key": "buy-flight-b-successor-no-grant"
    }
  },
  "expected": {
    "admission_decision": "DENY",
    "action_state": "REJECTED_BEFORE_DISPATCH",
    "fact_status": "Accepted",
    "world_effect": "state_unchanged",
    "old_authority_valid": false,
    "fresh_binding_required": true,
    "surviving_commitments": [
      "airline-k7/v2"
    ],
    "forbidden_side_effects": [
      "dispatch",
      "reservation",
      "implicit_authority_transfer",
      "erase_surviving_commitment"
    ],
    "required_evidence": [
      "old_grant_revocation",
      "carrier_replacement",
      "surviving_commitment",
      "denial_record"
    ]
  }
}


==> anc/fixtures/C4_carrier_replacement/expected.json <==
{
  "admission_decision": "DENY",
  "action_state": "REJECTED_BEFORE_DISPATCH",
  "fact_status": "Accepted",
  "world_effect": "state_unchanged",
  "old_authority_valid": false,
  "fresh_binding_required": true,
  "surviving_commitments": [
    "airline-k7/v2"
  ],
  "forbidden_side_effects": [
    "dispatch",
    "reservation",
    "implicit_authority_transfer",
    "erase_surviving_commitment"
  ],
  "required_evidence": [
    "old_grant_revocation",
    "carrier_replacement",
    "surviving_commitment",
    "denial_record"
  ]
}


==> anc/fixtures/C4_carrier_replacement/input.json <==
{
  "old_binding": {
    "role_id": "travel-agent-role",
    "carrier_id": "recovery-agent-a1",
    "status": "Replaced"
  },
  "old_delegation": {
    "id": "traveler-d1/v4",
    "status": "Revoked",
    "scope": "purchase_within_budget",
    "bound_carrier_id": "recovery-agent-a1"
  },
  "successor": {
    "carrier_id": "recovery-agent-a2",
    "fresh_binding_present": false,
    "fresh_grant_present": false
  },
  "surviving_commitments": [
    {
      "id": "airline-k7/v2",
      "status": "Committed",
      "debtor": "airline",
      "creditor": "traveler"
    }
  ],
  "followup_action_intent": {
    "episode_id": "travel-e4",
    "principal_id": "traveler-p1",
    "role_id": "travel-agent-role",
    "carrier_id": "recovery-agent-a2",
    "operation": "nonrefundable_purchase",
    "parameters": {
      "offer": "flight-B"
    },
    "expected_world_version": 8,
    "delegation_version": "traveler-d1/v4",
    "relationship_refs": [
      "airline-k7/v2"
    ],
    "idempotency_key": "buy-flight-b-successor-no-grant"
  }
}


==> anc/fixtures/C5_closure_evidence_missing/case.json <==
{
  "case_id": "C5",
  "title": "task completion without mandatory evidence cannot yield fulfilled closure",
  "case_type": "closure",
  "input": {
    "run_status": "Complete",
    "task_result": "GoalAchieved",
    "mandatory_evidence": {
      "stay_delivery": "Missing",
      "payment": "Present"
    },
    "obligations": {
      "hotel_stay": "Reported",
      "payment": "Discharged"
    }
  },
  "expected": {
    "episode_status": "Open/PendingEvidence",
    "closure_decision": "NOT_FULFILLED",
    "fact_status": null,
    "world_effect": "closure_not_fulfilled",
    "forbidden_side_effects": [
      "mark_episode_fulfilled",
      "erase_residual_obligations"
    ],
    "required_evidence": [
      "task_result",
      "missing_evidence_record",
      "closure_review"
    ]
  }
}


==> anc/fixtures/C5_closure_evidence_missing/expected.json <==
{
  "episode_status": "Open/PendingEvidence",
  "closure_decision": "NOT_FULFILLED",
  "fact_status": null,
  "world_effect": "closure_not_fulfilled",
  "forbidden_side_effects": [
    "mark_episode_fulfilled",
    "erase_residual_obligations"
  ],
  "required_evidence": [
    "task_result",
    "missing_evidence_record",
    "closure_review"
  ]
}


==> anc/fixtures/C5_closure_evidence_missing/input.json <==
{
  "run_status": "Complete",
  "task_result": "GoalAchieved",
  "mandatory_evidence": {
    "stay_delivery": "Missing",
    "payment": "Present"
  },
  "obligations": {
    "hotel_stay": "Reported",
    "payment": "Discharged"
  }
}


==> anc/fixtures/C6_uncertain_remote_effect/case.json <==
{
  "case_id": "C6",
  "title": "Uncertain remote effect must not be fabricated or blindly retried",
  "case_type": "reconciliation",
  "input": {
    "admission_decision": "ALLOW",
    "action_intent": {
      "episode_id": "industrial-e6",
      "principal_id": "plant-p",
      "role_id": "production-recovery-role",
      "carrier_id": "aut-a1",
      "operation": "dispatch_schedule_change",
      "parameters": {
        "schedule_id": "s42"
      },
      "expected_world_version": 17,
      "delegation_version": "plant-d1/v3",
      "relationship_refs": [
        "plant-supplier-k2"
      ],
      "idempotency_key": "schedule-s42-change-1"
    },
    "remote_effect": {
      "dispatch_state": "DISPATCHED",
      "acknowledgement": "MISSING",
      "observable_effect": "UNKNOWN",
      "mandatory_for_closure": true
    },
    "idempotency": {
      "guaranteed": false
    },
    "reconciliation_policy_ref": "industrial-reconcile/1.0"
  },
  "expected": {
    "action_state": "UNKNOWN",
    "fact_status": "Unknown",
    "world_effect": "no_fabricated_success",
    "closure_decision": "NOT_FULFILLED",
    "retry_decision": "BLOCKED_PENDING_RECONCILIATION",
    "forbidden_side_effects": [
      "blind_redispatch",
      "mark_effect_accepted",
      "fulfilled_closure"
    ],
    "required_evidence": [
      "dispatch_record",
      "missing_acknowledgement",
      "reconciliation_policy_ref"
    ]
  }
}

==> anc/fixtures/C6_uncertain_remote_effect/expected.json <==
{
  "action_state": "UNKNOWN",
  "fact_status": "Unknown",
  "world_effect": "no_fabricated_success",
  "closure_decision": "NOT_FULFILLED",
  "retry_decision": "BLOCKED_PENDING_RECONCILIATION",
  "forbidden_side_effects": [
    "blind_redispatch",
    "mark_effect_accepted",
    "fulfilled_closure"
  ],
  "required_evidence": [
    "dispatch_record",
    "missing_acknowledgement",
    "reconciliation_policy_ref"
  ]
}

==> anc/fixtures/C6_uncertain_remote_effect/input.json <==
{
  "admission_decision": "ALLOW",
  "action_intent": {
    "episode_id": "industrial-e6",
    "principal_id": "plant-p",
    "role_id": "production-recovery-role",
    "carrier_id": "aut-a1",
    "operation": "dispatch_schedule_change",
    "parameters": {
      "schedule_id": "s42"
    },
    "expected_world_version": 17,
    "delegation_version": "plant-d1/v3",
    "relationship_refs": [
      "plant-supplier-k2"
    ],
    "idempotency_key": "schedule-s42-change-1"
  },
  "remote_effect": {
    "dispatch_state": "DISPATCHED",
    "acknowledgement": "MISSING",
    "observable_effect": "UNKNOWN",
    "mandatory_for_closure": true
  },
  "idempotency": {
    "guaranteed": false
  },
  "reconciliation_policy_ref": "industrial-reconcile/1.0"
}

==> anc/fixtures/C8_human_revocation/case.json <==
{
  "case_id": "C8",
  "title": "Human revocation is an episode event and blocks later use of the grant",
  "case_type": "participant_event_sequence",
  "input": {
    "delegation": {
      "id": "traveler-d1/v4",
      "status": "Active",
      "scope": "purchase_within_budget"
    },
    "participant_event": {
      "event_id": "human-revoke-001",
      "episode_id": "travel-e8",
      "event_type": "REVOKE",
      "principal_id": "traveler-p1",
      "role_id": "traveler-principal",
      "carrier_id": "real-human:p1",
      "target_ref": "traveler-d1/v4",
      "effective_at": "T+10",
      "decision_payload": {
        "reason": "budget_change"
      },
      "evidence_refs": [
        "signed-human-decision:rev-001"
      ]
    },
    "followup_action_intent": {
      "episode_id": "travel-e8",
      "principal_id": "traveler-p1",
      "role_id": "travel-agent-role",
      "carrier_id": "recovery-agent-a1",
      "operation": "nonrefundable_purchase",
      "parameters": {
        "offer": "flight-B"
      },
      "expected_world_version": 8,
      "delegation_version": "traveler-d1/v4",
      "relationship_refs": [
        "airline-k7/v2"
      ],
      "idempotency_key": "buy-flight-b-after-revoke"
    }
  },
  "expected": {
    "participant_event_recorded": true,
    "delegation_status": "Revoked",
    "admission_decision": "DENY",
    "action_state": "REJECTED_BEFORE_DISPATCH",
    "fact_status": "Accepted",
    "world_effect": "state_unchanged",
    "forbidden_side_effects": [
      "dispatch",
      "reservation",
      "world_mutation"
    ],
    "required_evidence": [
      "participant_event",
      "revocation_effective_point",
      "denial_record"
    ]
  }
}

==> anc/fixtures/C8_human_revocation/expected.json <==
{
  "participant_event_recorded": true,
  "delegation_status": "Revoked",
  "admission_decision": "DENY",
  "action_state": "REJECTED_BEFORE_DISPATCH",
  "fact_status": "Accepted",
  "world_effect": "state_unchanged",
  "forbidden_side_effects": [
    "dispatch",
    "reservation",
    "world_mutation"
  ],
  "required_evidence": [
    "participant_event",
    "revocation_effective_point",
    "denial_record"
  ]
}

==> anc/fixtures/C8_human_revocation/input.json <==
{
  "delegation": {
    "id": "traveler-d1/v4",
    "status": "Active",
    "scope": "purchase_within_budget"
  },
  "participant_event": {
    "event_id": "human-revoke-001",
    "episode_id": "travel-e8",
    "event_type": "REVOKE",
    "principal_id": "traveler-p1",
    "role_id": "traveler-principal",
    "carrier_id": "real-human:p1",
    "target_ref": "traveler-d1/v4",
    "effective_at": "T+10",
    "decision_payload": {
      "reason": "budget_change"
    },
    "evidence_refs": [
      "signed-human-decision:rev-001"
    ]
  },
  "followup_action_intent": {
    "episode_id": "travel-e8",
    "principal_id": "traveler-p1",
    "role_id": "travel-agent-role",
    "carrier_id": "recovery-agent-a1",
    "operation": "nonrefundable_purchase",
    "parameters": {
      "offer": "flight-B"
    },
    "expected_world_version": 8,
    "delegation_version": "traveler-d1/v4",
    "relationship_refs": [
      "airline-k7/v2"
    ],
    "idempotency_key": "buy-flight-b-after-revoke"
  }
}

==> anc/requirements.txt <==
jsonschema>=4.20
pytest>=8.0


==> anc/schemas/README.md <==
# Normative reference-interchange artifacts (v1.45)

The JSON Schemas in this directory define the canonical interchange profile used by the paper. Internal implementations may use different data models, but a conformance claim requires a deterministic, semantically lossless export for fields required by the applicable conformance case.

Key additions through v1.45:

- `participant-event.schema.json` makes delegate/approve/revoke/takeover/review/dispute/closure decisions explicit episode events.
- `participant-profile.schema.json` records multi-AUT SUT membership and human-proxy calibration-asset provenance/privacy status.
- `reconciliation-policy.schema.json` is a versioned experimental parameter; changing it can create a Semantic Delta that affects comparability.
- `run-manifest.schema.json` now requires object-level `reality_bindings`, including binding and adapter versions, substrate type, a complete capability declaration, endpoint/artifact and I/O/time bindings, and authority/reconciliation/safety/Semantic-Delta references. Participant carriers remain in the separate participant profile.


==> anc/schemas/action-intent.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/action-intent.schema.json",
  "title": "ActionIntent Reference Interchange Profile",
  "type": "object",
  "required": [
    "episode_id",
    "principal_id",
    "role_id",
    "carrier_id",
    "operation",
    "parameters",
    "expected_world_version",
    "delegation_version",
    "relationship_refs",
    "idempotency_key"
  ],
  "properties": {
    "episode_id": {
      "type": "string"
    },
    "principal_id": {
      "type": "string"
    },
    "role_id": {
      "type": "string"
    },
    "carrier_id": {
      "type": "string"
    },
    "operation": {
      "type": "string"
    },
    "parameters": {
      "type": "object"
    },
    "expected_world_version": {
      "type": [
        "integer",
        "string"
      ]
    },
    "delegation_version": {
      "type": "string"
    },
    "relationship_refs": {
      "type": "array",
      "items": {
        "type": "string"
      }
    },
    "idempotency_key": {
      "type": "string"
    }
  },
  "additionalProperties": false
}


==> anc/schemas/admission-decision.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/admission-decision.schema.json",
  "title": "Admission Decision Reference Interchange Profile",
  "type": "object",
  "required": [
    "decision",
    "reason_code",
    "next_action",
    "applied_versions",
    "reservations"
  ],
  "properties": {
    "decision": {
      "enum": [
        "ALLOW",
        "DENY",
        "HOLD",
        "ESCALATE"
      ]
    },
    "reason_code": {
      "type": "string",
      "minLength": 1
    },
    "next_action": {
      "type": "string"
    },
    "applied_versions": {
      "type": "object",
      "additionalProperties": {
        "type": "string"
      }
    },
    "reservations": {
      "type": "array",
      "items": {
        "type": "object"
      }
    },
    "wake_condition": {
      "type": [
        "string",
        "null"
      ]
    },
    "deadline": {
      "type": [
        "string",
        "null"
      ]
    },
    "on_expiry": {
      "type": [
        "string",
        "null"
      ],
      "enum": [
        "DENY",
        "ESCALATE",
        "UNRESOLVED",
        null
      ]
    },
    "escalation_target": {
      "type": [
        "string",
        "null"
      ]
    }
  },
  "allOf": [
    {
      "if": {
        "properties": {
          "decision": {
            "const": "HOLD"
          }
        }
      },
      "then": {
        "properties": {
          "wake_condition": {"type": "string", "minLength": 1, "pattern": "\\S"},
          "deadline": {"type": "string", "minLength": 1, "pattern": "\\S"},
          "on_expiry": {"enum": ["DENY", "ESCALATE", "UNRESOLVED"]}
        },
        "required": [
          "wake_condition",
          "deadline",
          "on_expiry"
        ]
      }
    },
    {
      "if": {
        "properties": {
          "decision": {
            "const": "ESCALATE"
          }
        }
      },
      "then": {
        "properties": {
          "escalation_target": {"type": "string", "minLength": 1, "pattern": "\\S"}
        },
        "required": [
          "escalation_target"
        ]
      }
    }
  ],
  "additionalProperties": false
}


==> anc/schemas/conformance-case.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/conformance-case.schema.json",
  "title": "Agentic Living Lab Conformance Fixture Envelope",
  "type": "object",
  "required": [
    "case_id",
    "title",
    "case_type",
    "input",
    "expected"
  ],
  "properties": {
    "case_id": {
      "type": "string"
    },
    "title": {
      "type": "string"
    },
    "case_type": {
      "enum": [
        "admission",
        "closure",
        "reconciliation",
        "concurrency",
        "participant_event_sequence",
        "carrier_replacement"
      ]
    },
    "input": {
      "type": "object"
    },
    "expected": {
      "type": "object",
      "required": [
        "forbidden_side_effects",
        "required_evidence"
      ],
      "properties": {
        "admission_decision": {
          "type": "string"
        },
        "action_state": {
          "type": "string"
        },
        "fact_status": {
          "type": [
            "string",
            "null"
          ]
        },
        "world_effect": {
          "type": "string"
        },
        "episode_status": {
          "type": "string"
        },
        "closure_decision": {
          "type": "string"
        },
        "forbidden_side_effects": {
          "type": "array",
          "items": {
            "type": "string"
          }
        },
        "required_evidence": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      },
      "additionalProperties": true
    }
  },
  "additionalProperties": false
}


==> anc/schemas/evidence-record.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/evidence-record.schema.json",
  "title": "Evidence Record Reference Interchange Profile",
  "type": "object",
  "required": [
    "event_id",
    "episode_id",
    "step",
    "time",
    "actor",
    "action_intent_ref",
    "admission",
    "relationship_refs",
    "action_state",
    "fact_subject",
    "fact_status",
    "domain_event",
    "evidence_refs"
  ],
  "properties": {
    "event_id": {
      "type": "string"
    },
    "episode_id": {
      "type": "string"
    },
    "step": {
      "type": "integer",
      "minimum": 0
    },
    "time": {
      "type": "object",
      "required": [
        "run_seq",
        "domain_time",
        "wall_time",
        "source"
      ],
      "properties": {
        "run_seq": {
          "type": "integer",
          "minimum": 0
        },
        "domain_time": {
          "type": "string"
        },
        "substrate_time": {
          "type": [
            "string",
            "null"
          ]
        },
        "wall_time": {
          "type": "string"
        },
        "source": {
          "type": "string"
        }
      },
      "additionalProperties": false
    },
    "actor": {
      "type": "object",
      "required": [
        "principal",
        "role",
        "carrier"
      ],
      "properties": {
        "principal": {
          "type": "string"
        },
        "role": {
          "type": "string"
        },
        "carrier": {
          "type": "string"
        }
      },
      "additionalProperties": false
    },
    "observation_ref": {
      "type": [
        "string",
        "null"
      ]
    },
    "action_intent_ref": {
      "type": "string"
    },
    "admission": {
      "$ref": "admission-decision.schema.json"
    },
    "relationship_refs": {
      "type": "array",
      "items": {
        "type": "string"
      }
    },
    "world_before_hash": {
      "type": [
        "string",
        "null"
      ]
    },
    "world_after_hash": {
      "type": [
        "string",
        "null"
      ]
    },
    "action_state": {
      "enum": [
        "PROPOSED",
        "ADMITTED",
        "PREPARED",
        "DISPATCHED",
        "ACKNOWLEDGED",
        "UNKNOWN",
        "RECONCILED",
        "ACCEPTED",
        "CONTESTED",
        "COMPENSATED",
        "REJECTED_BEFORE_DISPATCH",
        "HELD_BEFORE_DISPATCH",
        "ESCALATED_BEFORE_DISPATCH"
      ]
    },
    "fact_subject": {
      "type": "string",
      "minLength": 1
    },
    "fact_status": {
      "enum": [
        "Proposed",
        "Authorized",
        "Dispatched",
        "Observed",
        "Reconciled",
        "Contested",
        "Unknown",
        "Accepted"
      ]
    },
    "domain_event": {
      "type": "string"
    },
    "causation": {
      "type": [
        "string",
        "null"
      ]
    },
    "evidence_refs": {
      "type": "array",
      "items": {
        "type": "string"
      }
    },
    "reconciliation_policy_ref": {
      "type": [
        "string",
        "null"
      ]
    }
  },
  "additionalProperties": false
}


==> anc/schemas/participant-event.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/participant-event.schema.json",
  "title": "Participant Decision Episode Event Reference Interchange Profile",
  "type": "object",
  "required": [
    "event_id",
    "episode_id",
    "event_type",
    "principal_id",
    "role_id",
    "carrier_id",
    "target_ref",
    "effective_at",
    "decision_payload",
    "evidence_refs"
  ],
  "properties": {
    "event_id": {
      "type": "string",
      "minLength": 1
    },
    "episode_id": {
      "type": "string",
      "minLength": 1
    },
    "event_type": {
      "enum": [
        "DELEGATE",
        "APPROVE",
        "REJECT",
        "REVOKE",
        "AMEND_PREFERENCES",
        "TAKEOVER",
        "REVIEW",
        "DISPUTE",
        "ACCEPT_CLOSURE"
      ]
    },
    "principal_id": {
      "type": "string"
    },
    "role_id": {
      "type": "string"
    },
    "carrier_id": {
      "type": "string"
    },
    "target_ref": {
      "type": "string"
    },
    "effective_at": {
      "type": "string"
    },
    "decision_payload": {
      "type": "object"
    },
    "evidence_refs": {
      "type": "array",
      "items": {
        "type": "string"
      }
    }
  },
  "additionalProperties": false
}

==> anc/schemas/participant-profile.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/participant-profile.schema.json",
  "title": "Participant Realization Profile",
  "type": "object",
  "required": [
    "system_under_test",
    "environment_actors",
    "human_roles"
  ],
  "properties": {
    "system_under_test": {
      "type": "object",
      "required": [
        "sut_id",
        "agents_under_test"
      ],
      "properties": {
        "sut_id": {
          "type": "string",
          "minLength": 1
        },
        "agents_under_test": {
          "type": "array",
          "minItems": 1,
          "items": {
            "type": "string"
          }
        },
        "internal_interaction_policy": {
          "type": "object",
          "properties": {
            "internal_protocols": {
              "type": "array",
              "items": {
                "type": "string"
              }
            },
            "diagnostic_capture": {
              "type": "boolean"
            },
            "scored_as_environment_input": {
              "const": false
            }
          },
          "required": [
            "diagnostic_capture",
            "scored_as_environment_input"
          ],
          "additionalProperties": false
        }
      },
      "additionalProperties": false
    },
    "environment_actors": {
      "type": "array",
      "items": {
        "type": "object",
        "required": [
          "actor_id",
          "role_id",
          "realization"
        ],
        "properties": {
          "actor_id": {
            "type": "string"
          },
          "role_id": {
            "type": "string"
          },
          "realization": {
            "enum": [
              "ENVIRONMENT_AGENT",
              "CONVENTIONAL_SERVICE",
              "TRACE_REPLAY",
              "RULE_SURROGATE",
              "OTHER"
            ]
          },
          "artifact_ref": {
            "type": [
              "string",
              "null"
            ]
          }
        },
        "additionalProperties": false
      }
    },
    "human_roles": {
      "type": "array",
      "items": {
        "type": "object",
        "required": [
          "role_id",
          "principal_id",
          "realization",
          "decision_rights"
        ],
        "properties": {
          "role_id": {
            "type": "string"
          },
          "principal_id": {
            "type": "string"
          },
          "realization": {
            "enum": [
              "REAL_HUMAN",
              "HUMAN_TRACE_REPLAY",
              "RULE_SURROGATE",
              "AGENT_PROXY"
            ]
          },
          "carrier_ref": {
            "type": [
              "string",
              "null"
            ]
          },
          "generator_ref": {
            "type": [
              "string",
              "null"
            ]
          },
          "calibration_ref": {
            "type": [
              "string",
              "null"
            ]
          },
          "decision_rights": {
            "type": "array",
            "items": {
              "enum": [
                "DELEGATE",
                "APPROVE",
                "REVOKE",
                "TAKEOVER",
                "REVIEW",
                "DISPUTE",
                "ACCEPT_CLOSURE",
                "PROVIDE_OBSERVATION",
                "AMEND_PREFERENCES"
              ]
            }
          },
          "is_test_subject": {
            "type": "boolean"
          },
          "calibration_asset": {
            "type": [
              "object",
              "null"
            ],
            "properties": {
              "asset_ref": {
                "type": "string"
              },
              "content_hash": {
                "type": "string"
              },
              "population_sampling": {
                "type": "string"
              },
              "behavioral_dimensions": {
                "type": "array",
                "items": {
                  "type": "string"
                }
              },
              "calibration_procedure": {
                "type": "string"
              },
              "consent_use_scope": {
                "type": "string"
              },
              "access_policy": {
                "type": "string"
              },
              "release_status": {
                "enum": [
                  "PUBLIC",
                  "DEIDENTIFIED_PUBLIC",
                  "PRIVATE_RESTRICTED",
                  "NOT_APPLICABLE"
                ]
              },
              "privacy_constraints": {
                "type": "string"
              }
            },
            "required": [
              "asset_ref",
              "content_hash",
              "population_sampling",
              "calibration_procedure",
              "consent_use_scope",
              "access_policy",
              "release_status",
              "privacy_constraints"
            ],
            "additionalProperties": false
          }
        },
        "additionalProperties": false
      }
    },
    "real_human_bridge": {
      "type": [
        "object",
        "null"
      ],
      "properties": {
        "channel": {
          "type": "string"
        },
        "consent_record_ref": {
          "type": "string"
        },
        "identity_policy": {
          "type": "string"
        }
      },
      "required": [
        "channel",
        "consent_record_ref",
        "identity_policy"
      ],
      "additionalProperties": false
    }
  },
  "additionalProperties": false
}

==> anc/schemas/reconciliation-policy.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/reconciliation-policy.schema.json",
  "title": "Reconciliation Policy Reference Interchange Profile",
  "type": "object",
  "required": [
    "policy_id",
    "version",
    "source_classes",
    "conflict_rule",
    "timeout",
    "review_authority",
    "acceptance_rule"
  ],
  "properties": {
    "policy_id": {
      "type": "string",
      "minLength": 1
    },
    "version": {
      "type": "string",
      "minLength": 1
    },
    "source_classes": {
      "type": "array",
      "minItems": 1,
      "items": {
        "type": "object",
        "required": [
          "class",
          "precedence"
        ],
        "properties": {
          "class": {
            "type": "string"
          },
          "precedence": {
            "type": "integer",
            "minimum": 0
          }
        },
        "additionalProperties": false
      }
    },
    "conflict_rule": {
      "enum": [
        "CONTEST_ON_CONFLICT",
        "SOURCE_PRECEDENCE",
        "REQUIRE_REVIEW"
      ]
    },
    "timeout": {
      "type": "string"
    },
    "review_authority": {
      "type": "string"
    },
    "acceptance_rule": {
      "type": "string",
      "minLength": 1
    }
  },
  "additionalProperties": false
}


==> anc/schemas/run-manifest.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/agentic-living-lab/run-manifest.schema.json",
  "title": "Agentic Living Lab Run Manifest Reference Interchange Profile",
  "type": "object",
  "required": [
    "run_id",
    "study_id",
    "lab_release",
    "world",
    "sut_artifacts",
    "participant_profile",
    "relationships",
    "policies",
    "concurrency",
    "time_model",
    "reconciliation_policy",
    "realization_profile",
    "reality_bindings",
    "grounding_profile",
    "experiment",
    "retention"
  ],
  "properties": {
    "run_id": {
      "type": "string",
      "minLength": 1
    },
    "study_id": {
      "type": "string",
      "minLength": 1
    },
    "lab_release": {
      "type": "string",
      "minLength": 1
    },
    "world": {
      "type": "object",
      "required": [
        "domain_package",
        "world_snapshot",
        "scenario",
        "seed"
      ],
      "properties": {
        "domain_package": {
          "type": "string"
        },
        "world_snapshot": {
          "type": "string"
        },
        "scenario": {
          "type": "string"
        },
        "seed": {
          "type": "integer"
        }
      },
      "additionalProperties": false
    },
    "relationships": {
      "type": "object",
      "required": [
        "delegation",
        "collaboration_contracts"
      ],
      "properties": {
        "delegation": {
          "type": "string"
        },
        "collaboration_contracts": {
          "type": "array",
          "items": {
            "type": "string"
          }
        }
      },
      "additionalProperties": false
    },
    "policies": {
      "type": "object",
      "required": [
        "admission",
        "evidence"
      ],
      "properties": {
        "admission": {
          "type": "string"
        },
        "evidence": {
          "type": "string"
        }
      },
      "additionalProperties": true
    },
    "concurrency": {
      "type": "object",
      "required": [
        "world_version_policy",
        "reservation_semantics",
        "remote_idempotency",
        "unknown_remote_effect"
      ],
      "properties": {
        "world_version_policy": {
          "type": "string"
        },
        "reservation_semantics": {
          "type": "string"
        },
        "remote_idempotency": {
          "type": "string"
        },
        "unknown_remote_effect": {
          "type": "string"
        }
      },
      "additionalProperties": false
    },
    "time_model": {
      "type": "object",
      "required": [
        "authoritative_order",
        "domain_time",
        "wall_time"
      ],
      "properties": {
        "authoritative_order": {
          "type": "string"
        },
        "domain_time": {
          "type": "string"
        },
        "wall_time": {
          "type": "string"
        },
        "substrate_time": {
          "type": [
            "string",
            "null"
          ]
        }
      },
      "additionalProperties": true
    },
    "realization_profile": {
      "type": "object",
      "minProperties": 1,
      "additionalProperties": {
        "type": "string"
      }
    },
    "reality_bindings": {
      "type": "array",
      "minItems": 1,
      "items": {
        "type": "object",
        "required": [
          "binding_id",
          "binding_version",
          "object_id",
          "substrate_type",
          "adapter",
          "capabilities",
          "artifact_or_endpoint",
          "io_binding_ref",
          "time_binding",
          "authority_policy",
          "reconciliation_policy",
          "safety_policy",
          "semantic_delta_ref"
        ],
        "properties": {
          "binding_id": {
            "type": "string",
            "minLength": 1
          },
          "binding_version": {
            "type": "string",
            "minLength": 1
          },
          "object_id": {
            "type": "string",
            "minLength": 1
          },
          "substrate_type": {
            "enum": [
              "SOFTWARE_WORLD",
              "DIGITAL_SERVICE",
              "ENTERPRISE_TWIN",
              "SHADOW",
              "TRACE_REPLAY",
              "FMU",
              "HIL",
              "PHYSICAL_FIELD",
              "OTHER"
            ]
          },
          "adapter": {
            "type": "object",
            "required": [
              "adapter_id",
              "adapter_version"
            ],
            "properties": {
              "adapter_id": {
                "type": "string",
                "minLength": 1
              },
              "adapter_version": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "capabilities": {
            "type": "object",
            "required": [
              "observe",
              "act",
              "synchronize",
              "logical_time_advance",
              "snapshot",
              "reset",
              "fork",
              "compensate"
            ],
            "properties": {
              "observe": {
                "type": "boolean"
              },
              "act": {
                "type": "boolean"
              },
              "synchronize": {
                "type": "boolean"
              },
              "logical_time_advance": {
                "type": "boolean"
              },
              "snapshot": {
                "type": "boolean"
              },
              "reset": {
                "type": "boolean"
              },
              "fork": {
                "type": "boolean"
              },
              "compensate": {
                "type": "boolean"
              },
              "constraints": {
                "type": "object",
                "additionalProperties": true
              }
            },
            "additionalProperties": false
          },
          "artifact_or_endpoint": {
            "type": "string",
            "minLength": 1
          },
          "io_binding_ref": {
            "type": "string",
            "minLength": 1
          },
          "time_binding": {
            "type": [
              "string",
              "null"
            ]
          },
          "authority_policy": {
            "type": "string",
            "minLength": 1
          },
          "reconciliation_policy": {
            "type": "string",
            "minLength": 1
          },
          "safety_policy": {
            "type": [
              "string",
              "null"
            ]
          },
          "semantic_delta_ref": {
            "type": [
              "string",
              "null"
            ]
          }
        },
        "additionalProperties": false
      }
    },
    "grounding_profile": {
      "type": "object",
      "required": [
        "stakeholder",
        "data",
        "process",
        "parameter",
        "outcome"
      ],
      "properties": {
        "stakeholder": {
          "type": "string"
        },
        "data": {
          "type": "string"
        },
        "process": {
          "type": "string"
        },
        "parameter": {
          "type": "string"
        },
        "outcome": {
          "type": "string"
        }
      },
      "additionalProperties": false
    },
    "semantic_delta": {
      "type": [
        "string",
        "object",
        "array",
        "null"
      ]
    },
    "hold_escalation_policy": {
      "type": "object",
      "properties": {
        "default_hold_deadline": {
          "type": "string"
        },
        "on_expiry": {
          "enum": [
            "DENY",
            "ESCALATE",
            "UNRESOLVED"
          ]
        },
        "default_escalation_target": {
          "type": "string"
        }
      },
      "additionalProperties": true
    },
    "experiment": {
      "type": "object",
      "required": [
        "comparator",
        "evaluator",
        "hidden_config_hash",
        "timeout"
      ],
      "properties": {
        "comparator": {
          "type": "string"
        },
        "evaluator": {
          "type": "string"
        },
        "hidden_config_hash": {
          "type": "string"
        },
        "timeout": {
          "type": "string"
        }
      },
      "additionalProperties": true
    },
    "retention": {
      "type": "object",
      "required": [
        "raw_trace",
        "evidence_bundle"
      ],
      "properties": {
        "raw_trace": {
          "type": "string"
        },
        "evidence_bundle": {
          "type": "string"
        }
      },
      "additionalProperties": true
    },
    "reconciliation_policy": {
      "$ref": "reconciliation-policy.schema.json"
    },
    "participant_profile": {
      "$ref": "participant-profile.schema.json"
    },
    "sut_artifacts": {
      "type": "array",
      "minItems": 1,
      "items": {
        "type": "object",
        "required": [
          "actor_id",
          "artifact",
          "artifact_type"
        ],
        "properties": {
          "actor_id": {
            "type": "string"
          },
          "artifact": {
            "type": "string"
          },
          "artifact_type": {
            "enum": [
              "AGENT",
              "CONVENTIONAL_SOFTWARE",
              "WORKFLOW",
              "OTHER"
            ]
          },
          "model": {
            "type": [
              "string",
              "null"
            ]
          },
          "prompt_hash": {
            "type": [
              "string",
              "null"
            ]
          },
          "memory_snapshot": {
            "type": [
              "string",
              "null"
            ]
          },
          "tool_profile": {
            "type": [
              "string",
              "null"
            ]
          }
        },
        "additionalProperties": false
      }
    }
  },
  "additionalProperties": false
}


==> anc/tests/test_boundaries.py <==
from copy import deepcopy
import pytest
from jsonschema import ValidationError
from test_conformance import runner, ROOT


def fixture(cid):
    return runner.load_json(next((ROOT / "fixtures").glob(f"{cid}_*/case.json")))


def test_escalation_precedes_hold():
    inp = deepcopy(fixture("C2b")["input"])
    inp.update({k: v for k, v in fixture("C2a")["input"].items() if k in {"mandatory_evidence", "hold_policy"}})
    assert runner.evaluate_admission("combined", inp)["admission_decision"]["decision"] == "ESCALATE"
    inp["delegation"]["status"] = "Revoked"
    assert runner.evaluate_admission("combined", inp)["admission_decision"]["decision"] == "DENY"


@pytest.mark.parametrize("inp", [{}, {"delegation": {"status": "Suspended"}}, {"mandatory_evidence": {"status": "Unknown", "waitable": False}}, {"delegation": {"status": "Active"}}])
def test_unsupported_admission_never_allows(inp):
    with pytest.raises(NotImplementedError):
        runner.evaluate_admission("unsupported", inp)


@pytest.mark.parametrize("inp", [{}, {"mandatory_evidence": {"receipt": "Present"}, "residual_obligations": ["open"]}])
def test_unsupported_closure_never_fulfills(inp):
    with pytest.raises(NotImplementedError):
        runner.evaluate_closure(inp)


@pytest.mark.parametrize("key", ["wake_condition", "deadline", "on_expiry"])
@pytest.mark.parametrize("value", [None, "", " "])
def test_hold_controls_required(key, value):
    ad = runner.evaluate_case(fixture("C2a"))["admission_decision"]
    ad[key] = value
    with pytest.raises(ValidationError):
        runner.validator("admission-decision.schema.json").validate(ad)


@pytest.mark.parametrize("value", [None, "", " "])
def test_escalation_target_required(value):
    inp = deepcopy(fixture("C2b")["input"])
    inp["escalation_policy"]["target"] = value
    with pytest.raises(ValidationError):
        runner.evaluate_admission("C2b", inp)


@pytest.mark.parametrize("cid", ["C4", "C8"])
def test_evidence_keeps_identity_and_relationships(cid):
    case = fixture(cid)
    intent = case["input"]["followup_action_intent"]
    ev = runner.evaluate_case(case)["evidence_record"]
    assert ev["episode_id"] == intent["episode_id"]
    assert ev["relationship_refs"] == intent["relationship_refs"]
    for key in ("principal", "role", "carrier"):
        assert ev["actor"][key] == intent[f"{key}_id"]


def test_revocation_causation_and_order():
    case = fixture("C8")
    event = case["input"]["participant_event"]
    ev = runner.evaluate_case(case)["evidence_record"]
    assert ev["causation"] == event["event_id"]
    assert ev["time"]["domain_time"] == event["effective_at"]
    assert ev["time"]["run_seq"] == ev["step"] == 1
    assert set(event["evidence_refs"]).issubset(ev["evidence_refs"])


def test_references_resolve_and_unchecked_annotations_are_disclosed():
    for path in (ROOT / "fixtures").glob("*/case.json"):
        case = runner.load_json(path)
        result = runner.evaluate_case(case)
        assert result["unevaluated_annotations"] == {k: v for k, v in case["expected"].items() if k in {"required_evidence", "forbidden_side_effects"}}
        if "evidence_record" in result:
            ref = result["evidence_record"]["action_intent_ref"]
            prefix, pointer = ref.split("#")
            assert prefix == f"fixture:{case['case_id']}"
            obj = case
            for key in pointer.strip("/").split("/"):
                obj = obj[key]


def test_oracle_detects_projection_mutation():
    case = fixture("C1")
    result = runner.evaluate_case(case)
    result["oracle_projection"]["admission_decision"] = "ALLOW"
    with pytest.raises(AssertionError):
        runner.assert_oracle(case, result)


==> anc/tests/test_conformance.py <==
from pathlib import Path
import importlib.util
import json

ROOT = Path(__file__).resolve().parents[1]
SPEC = importlib.util.spec_from_file_location("runner", ROOT / "tools" / "reference_conformance_runner.py")
runner = importlib.util.module_from_spec(SPEC)
assert SPEC.loader is not None
SPEC.loader.exec_module(runner)


def test_all_released_fixtures_and_trace_b():
    out = runner.run_all()
    assert out["status"] == "PASS"
    assert {x["case_id"] for x in out["cases"]} == {"C1", "C2a", "C2b", "C4", "C5", "C6", "C8"}
    assert out["travel_trace_b"]["service_fulfillment"] == "NOT_FULFILLED"


def test_all_json_documents_parse():
    for p in ROOT.rglob("*.json"):
        json.loads(p.read_text(encoding="utf-8"))


def test_normative_examples_validate():
    runner.validator("run-manifest.schema.json").validate(runner.load_json(ROOT / "examples" / "run-manifest.example.json"))
    runner.validator("evidence-record.schema.json").validate(runner.load_json(ROOT / "examples" / "evidence-record-deny.example.json"))
    runner.validator("participant-event.schema.json").validate(runner.load_json(ROOT / "examples" / "participant-event-revoke.example.json"))


def test_all_schemas_are_well_formed():
    from jsonschema import Draft202012Validator
    for p in (ROOT / "schemas").glob("*.json"):
        Draft202012Validator.check_schema(json.loads(p.read_text(encoding="utf-8")))


==> anc/tests/test_manifest_schema.py <==
import json
from pathlib import Path
from jsonschema import Draft202012Validator
from referencing import Registry, Resource

ROOT = Path(__file__).resolve().parents[1]
SCHEMAS = ROOT / "schemas"


def _registry():
    reg = Registry()
    for path in SCHEMAS.glob("*.json"):
        schema = json.loads(path.read_text(encoding="utf-8"))
        if schema.get("$id"):
            reg = reg.with_resource(schema["$id"], Resource.from_contents(schema))
    return reg


def _validate(schema_name, instance_path):
    schema = json.loads((SCHEMAS / schema_name).read_text(encoding="utf-8"))
    Draft202012Validator(schema, registry=_registry()).validate(
        json.loads((ROOT / instance_path).read_text(encoding="utf-8"))
    )


def test_run_manifest_example():
    _validate("run-manifest.schema.json", "examples/run-manifest.example.json")


def test_participant_profile_example():
    _validate("participant-profile.schema.json", "examples/participant-profile.example.json")


def test_participant_event_example():
    _validate("participant-event.schema.json", "examples/participant-event-revoke.example.json")


==> anc/tools/reference_conformance_runner.py <==
#!/usr/bin/env python3
"""Small reference conformance runner for the released v1.44 fixture subset.

This is NOT a reference implementation of the Agentic Living Lab. It exists only
so that the released deterministic fixtures can be executed without translating prose into code.
"""
from __future__ import annotations
import argparse
import json
from pathlib import Path
from typing import Any, Dict

from jsonschema import Draft202012Validator
from referencing import Registry, Resource

ROOT = Path(__file__).resolve().parents[1]
SCHEMAS = ROOT / "schemas"
FIXTURES = ROOT / "fixtures"
EXAMPLES = ROOT / "examples"


def load_json(path: Path) -> Dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def validator(name: str) -> Draft202012Validator:
    schema_path = SCHEMAS / name
    schema = load_json(schema_path)
    registry = Registry()
    for sp in SCHEMAS.glob("*.json"):
        sd = load_json(sp)
        if sd.get("$id"):
            registry = registry.with_resource(sd["$id"], Resource.from_contents(sd))
    return Draft202012Validator(schema, registry=registry)


def applied_versions(inp: Dict[str, Any]) -> Dict[str, str]:
    d = inp.get("delegation") or {}
    out: Dict[str, str] = {}
    if d.get("id"):
        out["delegation"] = str(d["id"])
    return out


def canonical_admission(decision: str, reason: str, inp: Dict[str, Any], **kw: Any) -> Dict[str, Any]:
    rec: Dict[str, Any] = {
        "decision": decision,
        "reason_code": reason,
        "next_action": kw.pop("next_action", "NONE"),
        "applied_versions": applied_versions(inp),
        "reservations": [],
        "wake_condition": None,
        "deadline": None,
        "on_expiry": None,
        "escalation_target": None,
    }
    rec.update(kw)
    return rec


def canonical_evidence(case_id: str, admission: Dict[str, Any], action_state: str, fact_subject: str, fact_status: str = "Accepted", reconciliation_policy_ref: str | None = None, inp: Dict[str, Any] | None = None) -> Dict[str, Any]:
    inp = inp or {}
    intent = inp.get("action_intent") or {}
    return {
        "event_id": f"fixture-{case_id}-evt-0",
        "episode_id": intent.get("episode_id", f"fixture:{case_id}"),
        "step": 0,
        "time": {
            "run_seq": 0,
            "domain_time": "T+0",
            "substrate_time": None,
            "wall_time": "2026-09-08T00:00:00Z",
            "source": "reference-conformance-runner",
        },
        "actor": {k: intent.get(f"{k}_id", f"fixture-{k}") for k in ("principal", "role", "carrier")},
        "observation_ref": None,
        "action_intent_ref": f"fixture-{case_id}-intent",
        "admission": admission,
        "relationship_refs": list(intent.get("relationship_refs", [])),
        "world_before_hash": None,
        "world_after_hash": None,
        "action_state": action_state,
        "fact_subject": fact_subject,
        "fact_status": fact_status,
        "domain_event": fact_subject,
        "causation": None,
        "evidence_refs": ["fixture-input"],
        "reconciliation_policy_ref": reconciliation_policy_ref,
    }


def evaluate_admission(case_id: str, inp: Dict[str, Any]) -> Dict[str, Any]:
    delegation = inp.get("delegation") or {}
    status = delegation.get("status")

    # Total-order reference subset: hard failure > reauthorization escalation > waitable unknown > allow.
    if status in {"Revoked", "Expired"}:
        ad = canonical_admission("DENY", "STALE_GRANT", inp, next_action="NONE")
        projection = {
            "admission_decision": "DENY",
            "action_state": "REJECTED_BEFORE_DISPATCH",
            "fact_status": "Accepted",
            "world_effect": "state_unchanged",
        }
        ev = canonical_evidence(case_id, ad, projection["action_state"], "admission_rejection", inp=inp)
        return {"oracle_projection": projection, "admission_decision": ad, "evidence_record": ev}

    if status != "Active":
        raise NotImplementedError(f"Unsupported delegation status for {case_id}: {status!r}")

    evidence = inp.get("mandatory_evidence") or {}
    scope = delegation.get("scope")
    op = (inp.get("action_intent") or {}).get("operation")
    ep = inp.get("escalation_policy") or {}
    requires_escalation = scope == "reversible_hold_only" and op == "nonrefundable_purchase" and ep.get("allowed") is True
    if evidence.get("status") == "Unknown" and evidence.get("waitable") is True and not requires_escalation:
        hp = inp.get("hold_policy") or {}
        ad = canonical_admission(
            "HOLD", "EVIDENCE_UNKNOWN", inp, next_action="WAIT_FOR_EVIDENCE",
            wake_condition=hp.get("wake_condition"), deadline=hp.get("deadline"), on_expiry=hp.get("on_expiry")
        )
        projection = {
            "admission_decision": "HOLD", "action_state": "HELD_BEFORE_DISPATCH",
            "fact_status": None, "world_effect": "state_unchanged"
        }
        validator("admission-decision.schema.json").validate(ad)
        ev = canonical_evidence(case_id, ad, projection["action_state"], "admission_hold", inp=inp)
        return {"oracle_projection": projection, "admission_decision": ad, "evidence_record": ev}

    if requires_escalation:
        ad = canonical_admission(
            "ESCALATE", "REAUTH_REQUIRED", inp, next_action="REQUEST_REAUTHORIZATION",
            escalation_target=ep.get("target")
        )
        projection = {
            "admission_decision": "ESCALATE", "action_state": "ESCALATED_BEFORE_DISPATCH",
            "fact_status": None, "world_effect": "state_unchanged"
        }
        validator("admission-decision.schema.json").validate(ad)
        ev = canonical_evidence(case_id, ad, projection["action_state"], "admission_escalation", inp=inp)
        return {"oracle_projection": projection, "admission_decision": ad, "evidence_record": ev}

    raise NotImplementedError(f"Unsupported admission input for {case_id}; this subset cannot establish ALLOW")


def evaluate_closure(inp: Dict[str, Any]) -> Dict[str, Any]:
    evidence = inp.get("mandatory_evidence") or {}
    missing = [k for k, v in evidence.items() if v in {"Missing", "Unknown", "Contested", "Unverified"}]
    if missing:
        return {
            "oracle_projection": {
                "episode_status": "Open/PendingEvidence",
                "closure_decision": "NOT_FULFILLED",
                "fact_status": None,
                "world_effect": "closure_not_fulfilled",
            },
            "closure_review": {"decision": "NOT_FULFILLED", "missing_or_unresolved": missing},
        }
    raise NotImplementedError("This subset checks unresolved closure evidence only; it cannot establish FULFILLED")



def evaluate_reconciliation(case_id: str, inp: Dict[str, Any]) -> Dict[str, Any]:
    remote = inp.get("remote_effect") or {}
    idem = inp.get("idempotency") or {}
    # This released case covers the uncertain-effect branch only.
    if remote.get("dispatch_state") == "DISPATCHED" and remote.get("acknowledgement") == "MISSING" and remote.get("observable_effect") == "UNKNOWN":
        ad = canonical_admission("ALLOW", "PRIOR_ADMISSION_ASSUMED_BY_FIXTURE", inp, next_action="DISPATCH_ALREADY_OCCURRED")
        projection = {
            "action_state": "UNKNOWN",
            "fact_status": "Unknown",
            "world_effect": "no_fabricated_success",
            "closure_decision": "NOT_FULFILLED" if remote.get("mandatory_for_closure") else None,
            "retry_decision": "BLOCKED_PENDING_RECONCILIATION" if not idem.get("guaranteed") else "IDEMPOTENT_RETRY_PER_POLICY",
        }
        ev = canonical_evidence(
            case_id, ad, "UNKNOWN", "remote_effect", fact_status="Unknown",
            reconciliation_policy_ref=inp.get("reconciliation_policy_ref"), inp=inp
        )
        return {"oracle_projection": projection, "admission_decision": ad, "evidence_record": ev}
    raise NotImplementedError(f"Reference runner only implements the released uncertain-effect branch for {case_id}")


def evaluate_participant_event_sequence(case_id: str, inp: Dict[str, Any]) -> Dict[str, Any]:
    event = inp.get("participant_event") or {}
    delegation = dict(inp.get("delegation") or {})
    followup = inp.get("followup_action_intent") or {}
    validator("participant-event.schema.json").validate(event)
    if event.get("event_type") != "REVOKE" or event.get("target_ref") != delegation.get("id"):
        raise NotImplementedError(f"Reference runner only implements direct human/principal revocation for {case_id}")
    delegation["status"] = "Revoked"
    admission_inp = {"delegation": delegation, "action_intent": followup}
    result = evaluate_admission(case_id, admission_inp)
    ev = result["evidence_record"]
    # Fixture order: revocation is step 0; follow-up is step 1 at the same
    # logical effective time. No measured wall-clock timing is claimed.
    ev["step"] = ev["time"]["run_seq"] = 1
    ev["time"]["domain_time"] = event["effective_at"]
    ev["causation"] = event["event_id"]
    ev["evidence_refs"].extend([event["event_id"], *event.get("evidence_refs", [])])
    result["participant_event"] = event
    result["delegation_status"] = "Revoked"
    result["oracle_projection"]["participant_event_recorded"] = True
    result["oracle_projection"]["delegation_status"] = "Revoked"
    return result


def evaluate_carrier_replacement(case_id: str, inp: Dict[str, Any]) -> Dict[str, Any]:
    old_del = dict(inp.get("old_delegation") or {})
    successor = inp.get("successor") or {}
    commitments = inp.get("surviving_commitments") or []
    followup = inp.get("followup_action_intent") or {}

    # C4 specifies the branch in which the old grant is revoked, the successor
    # has no fresh binding/grant, and an incurred commitment survives.
    if old_del.get("status") != "Revoked":
        raise NotImplementedError(f"Reference runner only implements the revoked-old-grant branch for {case_id}")
    if successor.get("fresh_binding_present") or successor.get("fresh_grant_present"):
        raise NotImplementedError(f"Reference runner only implements successor-without-fresh-authority for {case_id}")

    admission_inp = {"delegation": old_del, "action_intent": followup}
    result = evaluate_admission(case_id, admission_inp)
    surviving = [str(x.get("id")) for x in commitments if x.get("status") not in {"Discharged", "Cancelled", "Transferred"} and x.get("id")]
    result["oracle_projection"]["old_authority_valid"] = False
    result["oracle_projection"]["fresh_binding_required"] = True
    result["oracle_projection"]["surviving_commitments"] = surviving
    return result

def evaluate_case(case: Dict[str, Any]) -> Dict[str, Any]:
    cid = case["case_id"]
    if case["case_type"] == "admission":
        result = evaluate_admission(cid, case["input"])
    elif case["case_type"] == "closure":
        result = evaluate_closure(case["input"])
    elif case["case_type"] == "reconciliation":
        result = evaluate_reconciliation(cid, case["input"])
    elif case["case_type"] == "participant_event_sequence":
        result = evaluate_participant_event_sequence(cid, case["input"])
    elif case["case_type"] == "carrier_replacement":
        result = evaluate_carrier_replacement(cid, case["input"])
    else:
        raise NotImplementedError(f"Reference runner intentionally does not implement {case['case_type']} case {cid}")
    result["case_id"] = cid
    result["unevaluated_annotations"] = {
        key: case["expected"][key]
        for key in ("forbidden_side_effects", "required_evidence") if key in case["expected"]
    }
    if "evidence_record" in result:
        ev = result["evidence_record"]
        pointer = "followup_action_intent" if "followup_action_intent" in case["input"] else "action_intent"
        ev["action_intent_ref"] = f"fixture:{cid}#/input/{pointer}" if pointer in case["input"] else f"fixture:{cid}#/input"
        ev["evidence_refs"][0] = f"fixture:{cid}#/input"
    return result


def assert_oracle(case: Dict[str, Any], result: Dict[str, Any]) -> None:
    exp = case["expected"]
    proj = result["oracle_projection"]
    for key in ("admission_decision", "action_state", "fact_status", "world_effect", "episode_status", "closure_decision", "retry_decision", "participant_event_recorded", "delegation_status", "old_authority_valid", "fresh_binding_required", "surviving_commitments"):
        if key in exp and exp[key] != proj.get(key):
            raise AssertionError(f"{case['case_id']}: {key}: expected {exp[key]!r}, got {proj.get(key)!r}")


def validate_case_artifacts(case: Dict[str, Any], result: Dict[str, Any]) -> None:
    validator("conformance-case.schema.json").validate(case)
    if "admission_decision" in result:
        validator("admission-decision.schema.json").validate(result["admission_decision"])
        validator("evidence-record.schema.json").validate(result["evidence_record"])


def evaluate_travel_trace_b() -> Dict[str, Any]:
    trace = load_json(EXAMPLES / "travel-trace-b-illegal-closure.json")
    reasons = []
    if trace["authority"].get("nonrefundable_purchase_requires_approval") and trace["authority"].get("purchase_approval") != "Present":
        reasons.append("REQUIRED_APPROVAL_MISSING")
    if any(v in {"Missing", "Unknown", "Contested", "Unverified"} for v in trace.get("mandatory_evidence", {}).values()):
        reasons.append("MANDATORY_EVIDENCE_UNVERIFIED")
    if trace.get("residual_obligations"):
        reasons.append("RESIDUAL_OBLIGATION_OPEN")
    if trace.get("mandatory_evidence", {}).get("closure_review") != "Present":
        reasons.append("AUTHORIZED_CLOSURE_REVIEW_MISSING")
    return {
        "episode_id": trace["episode_id"],
        "service_fulfillment": "NOT_FULFILLED" if reasons else "FULFILLED",
        "reasons": reasons,
        "claimed_closure_valid": not reasons,
    }


def run_all() -> Dict[str, Any]:
    results = []
    for case_path in sorted(FIXTURES.glob("*/case.json")):
        case = load_json(case_path)
        result = evaluate_case(case)
        validate_case_artifacts(case, result)
        assert_oracle(case, result)
        results.append(result)
    trace_b = evaluate_travel_trace_b()
    expected_trace_b = load_json(EXAMPLES / "travel-trace-b-evaluation.json")
    if trace_b != expected_trace_b:
        raise AssertionError(f"Trace B mismatch:\nexpected={expected_trace_b}\nactual={trace_b}")
    return {"status": "PASS", "cases": results, "travel_trace_b": trace_b}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--all", action="store_true", help="run all released fixtures and Trace B")
    ap.add_argument("--case", help="run one case id, e.g. C1")
    ap.add_argument("--json", action="store_true", help="print JSON output")
    args = ap.parse_args()
    if args.case:
        matches = list(FIXTURES.glob(f"{args.case}*/case.json"))
        if not matches:
            raise SystemExit(f"unknown case: {args.case}")
        case = load_json(matches[0])
        out = evaluate_case(case); validate_case_artifacts(case,out); assert_oracle(case,out)
    else:
        out = run_all()
    print(json.dumps(out, indent=2) if args.json else "PASS")
    return 0

if __name__ == "__main__":
    raise SystemExit(main())

